Error estimates for solid-state density-functional theory predictions: an overview by means of the ground-state elemental crystals

Predictions of observable properties by density-functional theory calculations (DFT) are used increasingly often in experimental condensed-matter physics and materials engineering as data. These predictions are used to analyze recent measurements, or to plan future experiments. Increasingly more experimental scientists in these fields therefore face the natural question: what is the expected error for such an ab initio prediction? Information and experience about this question is scattered over two decades of literature. The present review aims to summarize and quantify this implicit knowledge. This leads to a practical protocol that allows any scientist - experimental or theoretical - to determine justifiable error estimates for many basic property predictions, without having to perform additional DFT calculations. A central role is played by a large and diverse test set of crystalline solids, containing all ground-state elemental crystals (except most lanthanides). For several properties of each crystal, the difference between DFT results and experimental values is assessed. We discuss trends in these deviations and review explanations suggested in the literature. A prerequisite for such an error analysis is that different implementations of the same first-principles formalism provide the same predictions. Therefore, the reproducibility of predictions across several mainstream methods and codes is discussed too. A quality factor Delta expresses the spread in predictions from two distinct DFT implementations by a single number. To compare the PAW method to the highly accurate APW+lo approach, a code assessment of VASP and GPAW with respect to WIEN2k yields Delta values of 1.9 and 3.3 meV/atom, respectively. These differences are an order of magnitude smaller than the typical difference with experiment, and therefore predictions by APW+lo and PAW are for practical purposes identical.

==> anc/Ag.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ag                                    '
_cell_length_a                         4.16424
_cell_length_b                         4.16424
_cell_length_c                         4.16424
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ag1      1.0    0            0            0           Biso  1.000  Ag
   Ag2      1.0    0            0.50000      0.50000     Biso  1.000  Ag
   Ag3      1.0    0.50000      0            0.50000     Biso  1.000  Ag
   Ag4      1.0    0.50000      0.50000      0           Biso  1.000  Ag


==> anc/Al.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Al                                    '
_cell_length_a                         4.04021
_cell_length_b                         4.04021
_cell_length_c                         4.04021
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Al1      1.0    0            0            0           Biso  1.000  Al
   Al2      1.0    0            0.50000      0.50000     Biso  1.000  Al
   Al3      1.0    0.50000      0            0.50000     Biso  1.000  Al
   Al4      1.0    0.50000      0.50000      0           Biso  1.000  Al


==> anc/Ar.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ar                                    '
_cell_length_a                         5.95059
_cell_length_b                         5.95059
_cell_length_c                         5.95059
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ar1      1.0    0            0            0           Biso  1.000  Ar
   Ar2      1.0    0            0.50000      0.50000     Biso  1.000  Ar
   Ar3      1.0    0.50000      0            0.50000     Biso  1.000  Ar
   Ar4      1.0    0.50000      0.50000      0           Biso  1.000  Ar


==> anc/As.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'As                                    '
_cell_length_a                         3.82055
_cell_length_b                         3.82055
_cell_length_c                         10.78963
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   As1      1.0    0            0            0.22657     Biso  1.000  As
   As2      1.0    0            0            0.77343     Biso  1.000  As
   As3      1.0    0.66667      0.33333      0.55990     Biso  1.000  As
   As4      1.0    0.66667      0.33333      0.10676     Biso  1.000  As
   As5      1.0    0.33333      0.66667      0.89324     Biso  1.000  As
   As6      1.0    0.33333      0.66667      0.44010     Biso  1.000  As


==> anc/Au.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Au                                    '
_cell_length_a                         4.17410
_cell_length_b                         4.17410
_cell_length_c                         4.17410
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Au1      1.0    0            0            0           Biso  1.000  Au
   Au2      1.0    0            0.50000      0.50000     Biso  1.000  Au
   Au3      1.0    0.50000      0            0.50000     Biso  1.000  Au
   Au4      1.0    0.50000      0.50000      0           Biso  1.000  Au


==> anc/B.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'B                                     '
_cell_length_a                         4.90067
_cell_length_b                         4.90067
_cell_length_c                         5.05098
_cell_angle_alpha                      119.02035
_cell_angle_beta                       60.97965
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   B1       1.0    0.98969      0.01031      0.67465     Biso  1.000  B
   B2       1.0    0.01031      0.98969      0.32535     Biso  1.000  B
   B3       1.0    0.98969      0.65404      0.67465     Biso  1.000  B
   B4       1.0    0.01031      0.34596      0.32535     Biso  1.000  B
   B5       1.0    0.34596      0.01031      0.67465     Biso  1.000  B
   B6       1.0    0.65404      0.98969      0.32535     Biso  1.000  B
   B7       1.0    0.77885      0.22115      0.07274     Biso  1.000  B
   B8       1.0    0.22115      0.77885      0.92726     Biso  1.000  B
   B9       1.0    0.77885      0.63043      0.07274     Biso  1.000  B
   B10      1.0    0.22115      0.36957      0.92726     Biso  1.000  B
   B11      1.0    0.36957      0.22115      0.07274     Biso  1.000  B
   B12      1.0    0.63043      0.77885      0.92726     Biso  1.000  B


==> anc/Ba.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ba                                    '
_cell_length_a                         5.02792
_cell_length_b                         5.02792
_cell_length_c                         5.02792
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ba1      1.0    0            0            0           Biso  1.000  Ba
   Ba2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Ba


==> anc/Be.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Be                                    '
_cell_length_a                         2.26276
_cell_length_b                         2.26276
_cell_length_c                         3.57316
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Be1      1.0    0            0            0           Biso  1.000  Be
   Be2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Be


==> anc/Bi.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Bi                                    '
_cell_length_a                         4.58866
_cell_length_b                         4.58866
_cell_length_c                         12.18223
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Bi1      1.0    0            0            0.23374     Biso  1.000  Bi
   Bi2      1.0    0            0            0.76626     Biso  1.000  Bi
   Bi3      1.0    0.66667      0.33333      0.56707     Biso  1.000  Bi
   Bi4      1.0    0.66667      0.33333      0.09959     Biso  1.000  Bi
   Bi5      1.0    0.33333      0.66667      0.90041     Biso  1.000  Bi
   Bi6      1.0    0.33333      0.66667      0.43293     Biso  1.000  Bi


==> anc/Br.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Br                                    '
_cell_length_a                         8.22860
_cell_length_b                         4.22731
_cell_length_c                         9.03323
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Br1      1.0    0            0.37574      0.88284     Biso  1.000  Br
   Br2      1.0    0            0.12426      0.38284     Biso  1.000  Br
   Br3      1.0    0            0.87574      0.61716     Biso  1.000  Br
   Br4      1.0    0            0.62426      0.11716     Biso  1.000  Br
   Br5      1.0    0.50000      0.87574      0.88284     Biso  1.000  Br
   Br6      1.0    0.50000      0.62426      0.38284     Biso  1.000  Br
   Br7      1.0    0.50000      0.37574      0.61716     Biso  1.000  Br
   Br8      1.0    0.50000      0.12426      0.11716     Biso  1.000  Br


==> anc/C.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'C                                     '
_cell_length_a                         2.46857
_cell_length_b                         2.46857
_cell_length_c                         8.84079
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   C1       1.0    0            0            0.25000     Biso  1.000  C
   C2       1.0    0            0            0.75000     Biso  1.000  C
   C3       1.0    0.33333      0.66667      0.25000     Biso  1.000  C
   C4       1.0    0.66667      0.33333      0.75000     Biso  1.000  C


==> anc/Ca.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ca                                    '
_cell_length_a                         5.52507
_cell_length_b                         5.52507
_cell_length_c                         5.52507
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ca1      1.0    0            0            0           Biso  1.000  Ca
   Ca2      1.0    0            0.50000      0.50000     Biso  1.000  Ca
   Ca3      1.0    0.50000      0            0.50000     Biso  1.000  Ca
   Ca4      1.0    0.50000      0.50000      0           Biso  1.000  Ca


==> anc/Cd.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Cd                                    '
_cell_length_a                         3.03716
_cell_length_b                         3.03716
_cell_length_c                         5.77061
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Cd1      1.0    0            0            0           Biso  1.000  Cd
   Cd2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Cd


==> anc/Cl.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Cl                                    '
_cell_length_a                         7.77875
_cell_length_b                         4.34941
_cell_length_c                         9.02754
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Cl1      1.0    0            0.40882      0.89848     Biso  1.000  Cl
   Cl2      1.0    0            0.09118      0.39848     Biso  1.000  Cl
   Cl3      1.0    0            0.90882      0.60152     Biso  1.000  Cl
   Cl4      1.0    0            0.59118      0.10152     Biso  1.000  Cl
   Cl5      1.0    0.50000      0.90882      0.89848     Biso  1.000  Cl
   Cl6      1.0    0.50000      0.59118      0.39848     Biso  1.000  Cl
   Cl7      1.0    0.50000      0.40882      0.60152     Biso  1.000  Cl
   Cl8      1.0    0.50000      0.09118      0.10152     Biso  1.000  Cl


==> anc/Co.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Co                                    '
_cell_length_a                         2.49680
_cell_length_b                         2.49680
_cell_length_c                         4.03081
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Co1      1.0    0            0            0           Biso  1.000  Co
   Co2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Co


==> anc/Cr.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Cr                                    '
_cell_length_a                         2.87100
_cell_length_b                         2.87100
_cell_length_c                         2.87100
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Cr1      1.0    0            0            0           Biso  1.000  Cr
   Cr2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Cr


==> anc/Cs.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Cs                                    '
_cell_length_a                         6.16153
_cell_length_b                         6.16153
_cell_length_c                         6.16153
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Cs1      1.0    0            0            0           Biso  1.000  Cs
   Cs2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Cs


==> anc/Cu.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Cu                                    '
_cell_length_a                         3.63689
_cell_length_b                         3.63689
_cell_length_c                         3.63689
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Cu1      1.0    0            0            0           Biso  1.000  Cu
   Cu2      1.0    0            0.50000      0.50000     Biso  1.000  Cu
   Cu3      1.0    0.50000      0            0.50000     Biso  1.000  Cu
   Cu4      1.0    0.50000      0.50000      0           Biso  1.000  Cu


==> anc/F.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'F                                     '
_cell_length_a                         6.16310
_cell_length_b                         3.68505
_cell_length_c                         6.92543
_cell_angle_alpha                      90
_cell_angle_beta                       96.77538
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   F1       1.0    0.25500      0.33030      0.09413     Biso  1.000  F
   F2       1.0    0.74500      0.66970      0.90587     Biso  1.000  F
   F3       1.0    0.74500      0.33030      0.40587     Biso  1.000  F
   F4       1.0    0.25500      0.66970      0.59413     Biso  1.000  F
   F5       1.0    0.75500      0.83030      0.09413     Biso  1.000  F
   F6       1.0    0.24500      0.16970      0.90587     Biso  1.000  F
   F7       1.0    0.24500      0.83030      0.40587     Biso  1.000  F
   F8       1.0    0.75500      0.16970      0.59413     Biso  1.000  F


==> anc/Fe.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Fe                                    '
_cell_length_a                         2.83351
_cell_length_b                         2.83351
_cell_length_c                         2.83351
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Fe1      1.0    0            0            0           Biso  1.000  Fe
   Fe2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Fe


==> anc/Ga.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ga                                    '
_cell_length_a                         4.56689
_cell_length_b                         7.75330
_cell_length_c                         4.59978
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ga1      1.0    0            0.15642      0.08120     Biso  1.000  Ga
   Ga2      1.0    0            0.84358      0.91880     Biso  1.000  Ga
   Ga3      1.0    0            0.34358      0.58120     Biso  1.000  Ga
   Ga4      1.0    0            0.65642      0.41880     Biso  1.000  Ga
   Ga5      1.0    0.50000      0.65642      0.08120     Biso  1.000  Ga
   Ga6      1.0    0.50000      0.34358      0.91880     Biso  1.000  Ga
   Ga7      1.0    0.50000      0.84358      0.58120     Biso  1.000  Ga
   Ga8      1.0    0.50000      0.15642      0.41880     Biso  1.000  Ga


==> anc/Ge.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ge                                    '
_cell_length_a                         4.07419
_cell_length_b                         4.07419
_cell_length_c                         4.07419
_cell_angle_alpha                      60.00000
_cell_angle_beta                       60.00000
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ge1      1.0    0            0            0           Biso  1.000  Ge
   Ge2      1.0    0.25000      0.25000      0.25000     Biso  1.000  Ge


==> anc/H.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'H                                     '
_cell_length_a                         4.00759
_cell_length_b                         4.00759
_cell_length_c                         5.00307
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   H1       1.0    0.33333      0.66667      0.17498     Biso  1.000  H
   H2       1.0    0.66667      0.33333      0.82502     Biso  1.000  H
   H3       1.0    0.66667      0.33333      0.67498     Biso  1.000  H
   H4       1.0    0.33333      0.66667      0.32502     Biso  1.000  H


==> anc/He.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'He                                    '
_cell_length_a                         2.92661
_cell_length_b                         2.92661
_cell_length_c                         4.77913
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   He1      1.0    0            0            0           Biso  1.000  He
   He2      1.0    0.33333      0.33333      0.50000     Biso  1.000  He


==> anc/Hf.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Hf                                    '
_cell_length_a                         3.20273
_cell_length_b                         3.20273
_cell_length_c                         5.06493
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Hf1      1.0    0            0            0           Biso  1.000  Hf
   Hf2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Hf


==> anc/Hg.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Hg                                    '
_cell_length_a                         4.10305
_cell_length_b                         4.10305
_cell_length_c                         3.54831
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Hg1      1.0    0            0            0           Biso  1.000  Hg
   Hg2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Hg


==> anc/I.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'I                                     '
_cell_length_a                         8.57701
_cell_length_b                         4.55422
_cell_length_c                         10.18381
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   I1       1.0    0            0.36410      0.87857     Biso  1.000  I
   I2       1.0    0            0.13590      0.37857     Biso  1.000  I
   I3       1.0    0            0.86410      0.62143     Biso  1.000  I
   I4       1.0    0            0.63590      0.12143     Biso  1.000  I
   I5       1.0    0.50000      0.86410      0.87857     Biso  1.000  I
   I6       1.0    0.50000      0.63590      0.37857     Biso  1.000  I
   I7       1.0    0.50000      0.36410      0.62143     Biso  1.000  I
   I8       1.0    0.50000      0.13590      0.12143     Biso  1.000  I


==> anc/In.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'In                                    '
_cell_length_a                         3.29841
_cell_length_b                         3.29841
_cell_length_c                         5.06256
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   In1      1.0    0            0            0           Biso  1.000  In
   In2      1.0    0.50000      0.50000      0.50000     Biso  1.000  In


==> anc/Ir.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ir                                    '
_cell_length_a                         3.87675
_cell_length_b                         3.87675
_cell_length_c                         3.87675
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ir1      1.0    0            0            0           Biso  1.000  Ir
   Ir2      1.0    0            0.50000      0.50000     Biso  1.000  Ir
   Ir3      1.0    0.50000      0            0.50000     Biso  1.000  Ir
   Ir4      1.0    0.50000      0.50000      0           Biso  1.000  Ir


==> anc/K.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'K                                     '
_cell_length_a                         5.28589
_cell_length_b                         5.28589
_cell_length_c                         5.28589
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   K1       1.0    0            0            0           Biso  1.000  K
   K2       1.0    0.50000      0.50000      0.50000     Biso  1.000  K


==> anc/Kr.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Kr                                    '
_cell_length_a                         6.42930
_cell_length_b                         6.42930
_cell_length_c                         6.42930
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Kr1      1.0    0            0            0           Biso  1.000  Kr
   Kr2      1.0    0            0.50000      0.50000     Biso  1.000  Kr
   Kr3      1.0    0.50000      0            0.50000     Biso  1.000  Kr
   Kr4      1.0    0.50000      0.50000      0           Biso  1.000  Kr


==> anc/Li.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Li                                    '
_cell_length_a                         7.64004
_cell_length_b                         7.64004
_cell_length_c                         7.64004
_cell_angle_alpha                      23.22001
_cell_angle_beta                       23.22001
_cell_angle_gamma                      23.22001
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Li1      1.0    0            0            0           Biso  1.000  Li
   Li2      1.0    0.22222      0.22222      0.22222     Biso  1.000  Li
   Li3      1.0    0.77778      0.77778      0.77778     Biso  1.000  Li


==> anc/Lu.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Lu                                    '
_cell_length_a                         3.52388
_cell_length_b                         3.52388
_cell_length_c                         5.48025
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Lu1      1.0    0            0            0           Biso  1.000  Lu
   Lu2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Lu


==> anc/Mg.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Mg                                    '
_cell_length_a                         3.19405
_cell_length_b                         3.19405
_cell_length_c                         5.17198
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Mg1      1.0    0            0            0           Biso  1.000  Mg
   Mg2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Mg


==> anc/Mn.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Mn                                    '
_cell_length_a                         3.59552
_cell_length_b                         3.59552
_cell_length_c                         3.59552
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Mn1      1.0    0            0            0           Biso  1.000  Mn
   Mn2      1.0    0            0.50000      0.50000     Biso  1.000  Mn
   Mn3      1.0    0.50000      0            0.50000     Biso  1.000  Mn
   Mn4      1.0    0.50000      0.50000      0           Biso  1.000  Mn


==> anc/Mo.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Mo                                    '
_cell_length_a                         3.16930
_cell_length_b                         3.16930
_cell_length_c                         3.16930
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Mo1      1.0    0            0            0           Biso  1.000  Mo
   Mo2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Mo


==> anc/N.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'N                                     '
_cell_length_a                         6.19019
_cell_length_b                         6.19019
_cell_length_c                         6.19019
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   N1       1.0    0.05189      0.05189      0.05189     Biso  1.000  N
   N2       1.0    0.94811      0.94811      0.94811     Biso  1.000  N
   N3       1.0    0.44811      0.94811      0.55189     Biso  1.000  N
   N4       1.0    0.55189      0.05189      0.44811     Biso  1.000  N
   N5       1.0    0.94811      0.55189      0.44811     Biso  1.000  N
   N6       1.0    0.05189      0.44811      0.55189     Biso  1.000  N
   N7       1.0    0.55189      0.44811      0.94811     Biso  1.000  N
   N8       1.0    0.44811      0.55189      0.05189     Biso  1.000  N


==> anc/Na.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Na                                    '
_cell_length_a                         9.41813
_cell_length_b                         9.41813
_cell_length_c                         9.41813
_cell_angle_alpha                      22.92203
_cell_angle_beta                       22.92203
_cell_angle_gamma                      22.92203
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Na1      1.0    0            0            0           Biso  1.000  Na
   Na2      1.0    0.22222      0.22222      0.22222     Biso  1.000  Na
   Na3      1.0    0.77778      0.77778      0.77778     Biso  1.000  Na


==> anc/Nb.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Nb                                    '
_cell_length_a                         3.32239
_cell_length_b                         3.32239
_cell_length_c                         3.32239
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Nb1      1.0    0            0            0           Biso  1.000  Nb
   Nb2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Nb


==> anc/Ne.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ne                                    '
_cell_length_a                         4.62262
_cell_length_b                         4.62262
_cell_length_c                         4.62262
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ne1      1.0    0            0            0           Biso  1.000  Ne
   Ne2      1.0    0            0.50000      0.50000     Biso  1.000  Ne
   Ne3      1.0    0.50000      0            0.50000     Biso  1.000  Ne
   Ne4      1.0    0.50000      0.50000      0           Biso  1.000  Ne


==> anc/Ni.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ni                                    '
_cell_length_a                         3.52414
_cell_length_b                         3.52414
_cell_length_c                         3.52414
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ni1      1.0    0            0            0           Biso  1.000  Ni
   Ni2      1.0    0            0.50000      0.50000     Biso  1.000  Ni
   Ni3      1.0    0.50000      0            0.50000     Biso  1.000  Ni
   Ni4      1.0    0.50000      0.50000      0           Biso  1.000  Ni


==> anc/O.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'O                                     '
_cell_length_a                         4.27163
_cell_length_b                         4.27682
_cell_length_c                         4.57148
_cell_angle_alpha                      90
_cell_angle_beta                       66.72128
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   O1       1.0    0.93782      0            0.14667     Biso  1.000  O
   O2       1.0    0.06218      0            0.85333     Biso  1.000  O
   O3       1.0    0.43782      0.50000      0.14667     Biso  1.000  O
   O4       1.0    0.56218      0.50000      0.85333     Biso  1.000  O


==> anc/Os.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Os                                    '
_cell_length_a                         2.75895
_cell_length_b                         2.75895
_cell_length_c                         4.35694
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Os1      1.0    0            0            0           Biso  1.000  Os
   Os2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Os


==> anc/P.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'P                                     '
_cell_length_a                         3.30466
_cell_length_b                         11.31694
_cell_length_c                         4.57327
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   P1       1.0    0            0.09357      0.08719     Biso  1.000  P
   P2       1.0    0            0.90643      0.91281     Biso  1.000  P
   P3       1.0    0            0.40643      0.58719     Biso  1.000  P
   P4       1.0    0            0.59357      0.41281     Biso  1.000  P
   P5       1.0    0.50000      0.59357      0.08719     Biso  1.000  P
   P6       1.0    0.50000      0.40643      0.91281     Biso  1.000  P
   P7       1.0    0.50000      0.90643      0.58719     Biso  1.000  P
   P8       1.0    0.50000      0.09357      0.41281     Biso  1.000  P


==> anc/Pb.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Pb                                    '
_cell_length_a                         5.04386
_cell_length_b                         5.04386
_cell_length_c                         5.04386
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Pb1      1.0    0            0            0           Biso  1.000  Pb
   Pb2      1.0    0            0.50000      0.50000     Biso  1.000  Pb
   Pb3      1.0    0.50000      0            0.50000     Biso  1.000  Pb
   Pb4      1.0    0.50000      0.50000      0           Biso  1.000  Pb


==> anc/Pd.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Pd                                    '
_cell_length_a                         3.95315
_cell_length_b                         3.95315
_cell_length_c                         3.95315
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Pd1      1.0    0            0            0           Biso  1.000  Pd
   Pd2      1.0    0            0.50000      0.50000     Biso  1.000  Pd
   Pd3      1.0    0.50000      0            0.50000     Biso  1.000  Pd
   Pd4      1.0    0.50000      0.50000      0           Biso  1.000  Pd


==> anc/Po.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Po                                    '
_cell_length_a                         3.34818
_cell_length_b                         3.34818
_cell_length_c                         3.34818
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Po1      1.0    0            0            0           Biso  1.000  Po


==> anc/Pt.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Pt                                    '
_cell_length_a                         3.97675
_cell_length_b                         3.97675
_cell_length_c                         3.97675
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Pt1      1.0    0            0            0           Biso  1.000  Pt
   Pt2      1.0    0            0.50000      0.50000     Biso  1.000  Pt
   Pt3      1.0    0.50000      0            0.50000     Biso  1.000  Pt
   Pt4      1.0    0.50000      0.50000      0           Biso  1.000  Pt


==> anc/README.txt <==
README FILE
-----------

This file provides a summary of the necessary information to calculate a code's Delta factor. The full procedure and background are described in the article by K. Lejaeghere, V. Van Speybroeck, G. Van Oost, and S. Cottenier: "Error estimates for solid-state density-functional theory predictions: an overview by means of the ground-state elemental crystals", Crit. Rev. Solid State (2014).

In addition to this README.txt, the following files should have been included with the Supplementary Material:
- calcDelta.py
- CIFs.tar.gz
- eosfit.py
- WIEN2k.txt
In order to be able to run calcDelta.py and eosfit.py, python and numpy are needed.

CONTENTS OF THE SUPPLEMENTARY MATERIAL
--------------------------------------

CIFs.tar.gz contains the CIF files of 71 elemental crystals in their ground state structure (except for sulfur and manganese, where a simpler structure that appears at higher temperatures or pressures is taken). For each of these structures, the CIF file presents the crystal at its calculated equilibrium (PBE functional). Spin-orbit coupling has not been incorporated in these calculations.

calcDelta.py is a python script, that calculates the Delta factor between a given code and WIEN2k. Results are saved in Delta-out.txt. The script is called by "python calcDelta.py filename", where 'filename' refers to a file containing V0, B0, and B1 information from the code under study for each elemental crystal. Other options allow to compare 'filename' to another code, or to print output to the screen. By typing "python calcDelta.py --help" a more extensive help can be displayed.

WIEN2k.txt is an input file for calcDelta.py. It is not called in the program arguments by default, however. It consists of similar information as 'filename', but for WIEN2k. These data are used as a reference. The WIEN2k.txt file should be in the work directory at all times in order for calcDelta.py to work.

eosfit.py is a python script, that calculates the Birch-Murnaghan equation of state for a single set of E(V) data points. It is called by "python eosfit.py filename2", where 'filename2' refers to a file containing the crystal volumes (in A^3/atom) and the corresponding energies (in eV/atom). By typing "python eosfit.py --help" a more extensive help can be printed on screen.

CALCULATING THE DELTA FACTOR
----------------------------

Unpack the CIFs.tar.gz file and translate every CIF file into a structure input file of the code under investigation. Make similar input files for 94%, 96%, 98%, 102%, 104%, and 106% of the equilibrium volume. For each elemental crystal this yields seven structures.

Calculate the energy for each of the 71x7 input files. Include spin polarization for O, Cr and Mn (antiferromagnetic) and Fe, Co, and Ni (ferromagnetic). The antiferromagnetism in the oxygen crystal should take place between the O2 molecules. Make sure the energy has converged in function of the computational parameters. Force optimizations should not be employed, since the computation of Delta requires fixed cell geometries, both with respect to the cell shape and the internal coordinates. Put the energies next to the volumes in a separate text file for each element (expressed per atom) and use eosfit.py to determine the Birch-Murnaghan equation of state parameters. If the predicted equilibrium volume is smaller than 96% or larger than 104% of the WIEN2k equilibrium volume, calculate an additional number of volumes so again 7 volume points are obtained, approximately symmetrical around V0. This ensures that for the pressure derivative of the bulk modulus an accurate value is obtained.

Assemble all sets of Birch-Murnaghan parameters in one text file and put the corresponding element symbol in front of the data. Use calcDelta.py to determine the Delta factor of the code under consideration, compared to WIEN2k.

More elaborate comparisons can be performed as well. A Linux-friendly output scheme has been provided, which allows to execute such analyses. To scale the elementwise Delta (from filename) to the difference with experiment, for example, type:
"python calcDelta.py VASP-relaxed.txt exp.txt --stdout | grep -E -v "\#|np|-" > test.txt"
"python calcDelta.py filename WIEN2k.txt --stdout | grep -E -v "\#|np|-" | join test.txt - | grep -v "N/A" | awk '{print $1, $3/$2*100}' | sort -n -k 2"

To compare the performance of the code from filename to that of VASP (fixed-geometry), type:
"python calcDelta.py VASP.txt WIEN2k.txt --stdout | grep -E -v "\#|np|-" > test.txt"
"python calcDelta.py filename WIEN2k.txt --stdout | grep -E -v "\#|np|-" | join test.txt - | grep -v "N/A" | awk '{print $1, $3/$2}' | sort -n -k 2"

FURTHER INFORMATION
-------------------

K. Lejaeghere, V. Van Speybroeck, G. Van Oost, and S. Cottenier: "Error estimates for solid-state density-functional theory predictions: an overview by means of the ground-state elemental crystals", Crit. Rev. Solid State (2014). (also available at <http://arxiv.org/abs/1204.2733>)

Corresponding author: <Stefaan.Cottenier@UGent.be>



==> anc/Rb.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Rb                                    '
_cell_length_a                         5.67197
_cell_length_b                         5.67197
_cell_length_c                         5.67197
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Rb1      1.0    0            0            0           Biso  1.000  Rb
   Rb2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Rb


==> anc/Re.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Re                                    '
_cell_length_a                         2.77447
_cell_length_b                         2.77447
_cell_length_c                         4.47993
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Re1      1.0    0            0            0           Biso  1.000  Re
   Re2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Re


==> anc/Rh.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Rh                                    '
_cell_length_a                         3.84210
_cell_length_b                         3.84210
_cell_length_c                         3.84210
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Rh1      1.0    0            0            0           Biso  1.000  Rh
   Rh2      1.0    0            0.50000      0.50000     Biso  1.000  Rh
   Rh3      1.0    0.50000      0            0.50000     Biso  1.000  Rh
   Rh4      1.0    0.50000      0.50000      0           Biso  1.000  Rh


==> anc/Rn.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Rn                                    '
_cell_length_a                         7.19417
_cell_length_b                         7.19417
_cell_length_c                         7.19417
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Rn1      1.0    0            0            0           Biso  1.000  Rn
   Rn2      1.0    0            0.50000      0.50000     Biso  1.000  Rn
   Rn3      1.0    0.50000      0            0.50000     Biso  1.000  Rn
   Rn4      1.0    0.50000      0.50000      0           Biso  1.000  Rn


==> anc/Ru.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ru                                    '
_cell_length_a                         2.72661
_cell_length_b                         2.72661
_cell_length_c                         4.30050
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ru1      1.0    0            0            0           Biso  1.000  Ru
   Ru2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Ru


==> anc/S.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'S                                     '
_cell_length_a                         2.58153
_cell_length_b                         2.58153
_cell_length_c                         2.58153
_cell_angle_alpha                      91.45541
_cell_angle_beta                       91.45541
_cell_angle_gamma                      91.45541
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   S1       1.0    0            0            0           Biso  1.000  S


==> anc/Sb.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Sb                                    '
_cell_length_a                         4.38047
_cell_length_b                         4.38047
_cell_length_c                         11.47804
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Sb1      1.0    0            0            0.23332     Biso  1.000  Sb
   Sb2      1.0    0            0            0.76668     Biso  1.000  Sb
   Sb3      1.0    0.66667      0.33333      0.56666     Biso  1.000  Sb
   Sb4      1.0    0.66667      0.33333      0.10001     Biso  1.000  Sb
   Sb5      1.0    0.33333      0.66667      0.89999     Biso  1.000  Sb
   Sb6      1.0    0.33333      0.66667      0.43334     Biso  1.000  Sb


==> anc/Sc.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Sc                                    '
_cell_length_a                         3.32145
_cell_length_b                         3.32145
_cell_length_c                         5.16192
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Sc1      1.0    0            0            0           Biso  1.000  Sc
   Sc2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Sc


==> anc/Se.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Se                                    '
_cell_length_a                         4.52464
_cell_length_b                         4.52464
_cell_length_c                         5.04978
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Se1      1.0    0.21903      0            0.33333     Biso  1.000  Se
   Se2      1.0    0            0.21903      0.66667     Biso  1.000  Se
   Se3      1.0    0.78097      0.78097      0           Biso  1.000  Se


==> anc/Si.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Si                                    '
_cell_length_a                         3.86709
_cell_length_b                         3.86709
_cell_length_c                         3.86709
_cell_angle_alpha                      60.00000
_cell_angle_beta                       60.00000
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Si1      1.0    0            0            0           Biso  1.000  Si
   Si2      1.0    0.25000      0.25000      0.25000     Biso  1.000  Si


==> anc/Sn.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Sn                                    '
_cell_length_a                         4.70647
_cell_length_b                         4.70647
_cell_length_c                         4.70647
_cell_angle_alpha                      60.00000
_cell_angle_beta                       60.00000
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Sn1      1.0    0            0            0           Biso  1.000  Sn
   Sn2      1.0    0.25000      0.25000      0.25000     Biso  1.000  Sn


==> anc/Sr.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Sr                                    '
_cell_length_a                         6.01969
_cell_length_b                         6.01969
_cell_length_c                         6.01969
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Sr1      1.0    0            0            0           Biso  1.000  Sr
   Sr2      1.0    0            0.50000      0.50000     Biso  1.000  Sr
   Sr3      1.0    0.50000      0            0.50000     Biso  1.000  Sr
   Sr4      1.0    0.50000      0.50000      0           Biso  1.000  Sr


==> anc/Ta.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ta                                    '
_cell_length_a                         3.32169
_cell_length_b                         3.32169
_cell_length_c                         3.32169
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ta1      1.0    0            0            0           Biso  1.000  Ta
   Ta2      1.0    0.50000      0.50000      0.50000     Biso  1.000  Ta


==> anc/Tc.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Tc                                    '
_cell_length_a                         2.76187
_cell_length_b                         2.76187
_cell_length_c                         4.41905
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Tc1      1.0    0            0            0           Biso  1.000  Tc
   Tc2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Tc


==> anc/Te.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Te                                    '
_cell_length_a                         4.50788
_cell_length_b                         4.50788
_cell_length_c                         5.96346
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      120
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Te1      1.0    0.26966      0            0.33333     Biso  1.000  Te
   Te2      1.0    0            0.26966      0.66667     Biso  1.000  Te
   Te3      1.0    0.73034      0.73034      0           Biso  1.000  Te


==> anc/Ti.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Ti                                    '
_cell_length_a                         2.93664
_cell_length_b                         2.93664
_cell_length_c                         4.65193
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Ti1      1.0    0            0            0           Biso  1.000  Ti
   Ti2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Ti


==> anc/Tl.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Tl                                    '
_cell_length_a                         3.59255
_cell_length_b                         3.59255
_cell_length_c                         5.64195
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Tl1      1.0    0            0            0           Biso  1.000  Tl
   Tl2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Tl


==> anc/V.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'V                                     '
_cell_length_a                         2.99894
_cell_length_b                         2.99894
_cell_length_c                         2.99894
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   V1       1.0    0            0            0           Biso  1.000  V
   V2       1.0    0.50000      0.50000      0.50000     Biso  1.000  V


==> anc/W.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'W                                     '
_cell_length_a                         3.18968
_cell_length_b                         3.18968
_cell_length_c                         3.18968
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   W1       1.0    0            0            0           Biso  1.000  W
   W2       1.0    0.50000      0.50000      0.50000     Biso  1.000  W


==> anc/WIEN2k.txt <==
# WIEN2k version 11.1

H	17.387	10.315	3.025
He	17.778	0.847	6.534
Li	20.216	13.879	3.754
Be	7.915	123.039	3.154
B	7.245	237.599	3.476
C	11.654	209.648	3.565
N	28.896	54.288	3.753
O	18.564	51.231	3.927
F	19.347	35.015	4.246
Ne	24.349	1.242	8.664
Na	37.089	7.728	3.736
Mg	22.934	35.748	4.263
Al	16.503	77.512	4.667
Si	20.553	88.673	4.227
P	21.614	68.863	4.416
S	17.346	85.495	4.440
Cl	39.175	19.324	4.489
Ar	52.209	0.704	7.838
K	73.710	3.586	3.734
Ca	42.208	17.300	3.167
Sc	24.621	54.559	3.402
Ti	17.407	112.712	3.591
V	13.517	185.231	3.731
Cr	11.910	183.841	7.374
Mn	11.611	131.159	0.852
Fe	11.451	196.127	6.137
Co	10.948	216.191	5.076
Ni	10.986	204.685	4.852
Cu	12.017	143.702	5.198
Zn	15.270	75.617	5.377
Ga	20.377	49.087	5.330
Ge	24.094	59.486	5.084
As	22.571	69.732	4.294
Se	29.973	47.637	4.548
Br	39.780	22.629	5.154
Kr	65.226	0.851	22.009
Rb	91.130	2.842	2.321
Sr	54.561	11.333	4.172
Y	32.864	41.320	2.952
Zr	23.402	94.061	3.247
Nb	18.155	168.691	3.504
Mo	15.825	260.410	4.264
Tc	14.472	301.391	4.555
Ru	13.810	315.359	4.955
Rh	14.082	260.576	5.440
Pd	15.326	170.442	5.854
Ag	17.855	91.328	5.799
Cd	22.866	44.247	7.089
In	27.497	34.759	4.870
Sn	36.883	36.020	5.038
Sb	31.786	50.718	4.495
Te	35.009	44.806	4.703
I	50.339	18.699	5.222
Xe	87.318	0.569	-0.724
Cs	117.748	1.964	3.592
Ba	63.200	8.431	3.299
Lu	29.060	47.725	4.048
Hf	22.551	108.082	3.225
Ta	18.296	193.730	4.774
W	16.175	302.590	4.300
Re	14.987	364.610	4.466
Os	14.320	402.199	4.352
Ir	14.533	341.743	6.958
Pt	15.678	251.750	5.342
Au	17.993	139.863	5.985
Hg	29.716	8.155	8.077
Tl	31.456	26.683	4.565
Pb	32.000	39.551	5.954
Bi	36.939	42.556	4.626
Po	37.570	45.523	5.018
Rn	92.765	0.544	13.133



==> anc/Xe.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Xe                                    '
_cell_length_a                         7.05482
_cell_length_b                         7.05482
_cell_length_c                         7.05482
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      90
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Xe1      1.0    0            0            0           Biso  1.000  Xe
   Xe2      1.0    0            0.50000      0.50000     Biso  1.000  Xe
   Xe3      1.0    0.50000      0            0.50000     Biso  1.000  Xe
   Xe4      1.0    0.50000      0.50000      0           Biso  1.000  Xe


==> anc/Y.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Y                                     '
_cell_length_a                         3.66051
_cell_length_b                         3.66051
_cell_length_c                         5.67399
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Y1       1.0    0            0            0           Biso  1.000  Y
   Y2       1.0    0.33333      0.33333      0.50000     Biso  1.000  Y


==> anc/Zn.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Zn                                    '
_cell_length_a                         2.66169
_cell_length_b                         2.66169
_cell_length_c                         5.00397
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Zn1      1.0    0            0            0           Biso  1.000  Zn
   Zn2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Zn


==> anc/Zr.cif <==
#======================================================================

# CRYSTAL DATA

#----------------------------------------------------------------------

data_VESTA_phase_1


_pd_phase_name                         'Zr                                    '
_cell_length_a                         3.23603
_cell_length_b                         3.23603
_cell_length_c                         5.18953
_cell_angle_alpha                      90
_cell_angle_beta                       90
_cell_angle_gamma                      60.00000
_symmetry_space_group_name_H-M         'P 1'
_symmetry_Int_Tables_number            1

loop_
_symmetry_equiv_pos_as_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_thermal_displace_type
   _atom_site_B_iso_or_equiv
   _atom_site_type_symbol
   Zr1      1.0    0            0            0           Biso  1.000  Zr
   Zr2      1.0    0.33333      0.33333      0.50000     Biso  1.000  Zr


==> anc/calcDelta.py <==
# calcDelta.py determines the Delta factor of a code. Current version: 2.0
#
# Copyright (C) 2012 Kurt Lejaeghere <Kurt.Lejaeghere@UGent.be>, Center for
# Molecular Modeling (CMM), Ghent University, Ghent, Belgium
#
# calcDelta.py is free software; you can redistribute it and/or modify it 
# under the terms of the GNU Lesser General Public License as published by the
# Free Software Foundation; either version 2.1 of the License, or (at your 
# option) any later version.
#
# In addition to the regulations of the GNU Lesser General Public License,
# publications and communications based in parts on this program or on
# parts of this program are required to cite the following articles:
#
# K. Lejaeghere, V. Van Speybroeck, G. Van Oost, and S. Cottenier, "Error 
# estimates for solid-state density-functional theory predictions: an overview
# by means of the ground-state elemental crystals", Crit. Rev. Solid State 
# (2014).
#
# calcDelta.py is distributed in the hope that it will be useful, but WITHOUT
# ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or 
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU Lesser General Public License
# for more details.
#
# You should have received a copy of the GNU Lesser General Public License
# along with calcDelta.py; if not, see <http://www.gnu.org/licenses/>.

# Python and numpy are required to use this script.

import numpy as np
from sys import argv, stdout, exit

usage = '''\
calcDelta.py -- Support script to calculate the Delta factor of a code

Use: python calcDelta.py infile [reffile] [--stdout]
     where reffile and infile refer to files containing the element name, V0, 
     B0, and B1 information (V0 in A^3/atom, B0 in GPa, and B1 dimensionless) 
     in columns
     This command calculates the Delta factor of the code in infile compared
     to the one in reffile. When reffile is not explicitly given, WIEN2k.txt 
     is used by default.
     Additional output is printed in Delta-out.txt. The option --stdout can be
     used to explicitly print all elements to standard output (on screen)
     instead.
     Attention: the presence of WIEN2k.txt in the same folder is required for
     full functionality!
python calcDelta.py --help displays the current instructions
'''

if len(argv) not in [2, 3, 4]:
    print 'Error: Wrong number of arguments'
    exit()
if argv[1] == '--help':
    print usage
    exit()

reffile = 'WIEN2k.txt'
if len(argv) > 2 and argv[2] != '--stdout':
    reffile = argv[2]

data_f = np.loadtxt(argv[1], dtype={'names':('element', 'V0', 'B0', 'BP'),
    'formats':('S2', np.float, np.float, np.float)})
data_w = np.loadtxt(reffile, dtype={'names':('element', 'V0', 'B0', 'BP'),
    'formats':('S2', np.float, np.float, np.float)})

try:
    len(data_f['element'])
except TypeError:
    print 'Error: ' + argv[1] + ': at least two elements required'
    exit()
eloverlap = list(set(data_f['element']) & set(data_w['element']))

v0w = np.zeros(len(eloverlap))
b0w = np.zeros(len(eloverlap))
b1w = np.zeros(len(eloverlap))

v0f = np.zeros(len(eloverlap))
b0f = np.zeros(len(eloverlap))
b1f = np.zeros(len(eloverlap))

elw = list(data_w['element'])
elf = list(data_f['element'])

for i in range(len(eloverlap)):
    searchnr = elw.index(eloverlap[i])
    v0w[i] = data_w['V0'][searchnr]
    b0w[i] = data_w['B0'][searchnr] * 10.**9. / 1.602176565e-19 / 10.**30.
    b1w[i] = data_w['BP'][searchnr]

    searchnr = elf.index(eloverlap[i])
    v0f[i] = data_f['V0'][searchnr]
    b0f[i] = data_f['B0'][searchnr] * 10.**9. / 1.602176565e-19 / 10.**30.
    b1f[i] = data_f['BP'][searchnr]

Vi = 0.94 * v0w
Vf = 1.06 * v0w

a3f = 9. * v0f**3. * b0f / 16. * (b1f - 4.)
a2f = 9. * v0f**(7./3.) * b0f / 16. * (14. - 3. * b1f)
a1f = 9. * v0f**(5./3.) * b0f / 16. * (3. * b1f - 16.)
a0f = 9. * v0f * b0f / 16. * (6. - b1f)

a3w = 9. * v0w**3. * b0w / 16. * (b1w - 4.)
a2w = 9. * v0w**(7./3.) * b0w / 16. * (14. - 3. * b1w)
a1w = 9. * v0w**(5./3.) * b0w / 16. * (3. * b1w - 16.)
a0w = 9. * v0w * b0w / 16. * (6. - b1w)

x = [0, 0, 0, 0, 0, 0, 0]

x[0] = (a0f - a0w)**2
x[1] = 6. * (a1f - a1w) * (a0f - a0w)
x[2] = -3. * (2. * (a2f - a2w) * (a0f - a0w) + (a1f - a1w)**2.)
x[3] = -2. * (a3f - a3w) * (a0f - a0w) - 2. * (a2f - a2w) * (a1f - a1w)
x[4] = -3./5. * (2. * (a3f - a3w) * (a1f - a1w) + (a2f - a2w)**2.)
x[5] = -6./7. * (a3f - a3w) * (a2f - a2w)
x[6] = -1./3. * (a3f - a3w)**2.

Fi = np.zeros_like(Vi)
Ff = np.zeros_like(Vf)

for n in range(7):
    Fi = Fi + x[n] * Vi**(-(2.*n-3.)/3.)
    Ff = Ff + x[n] * Vf**(-(2.*n-3.)/3.)

Delta1 = 1000. * np.sqrt((Ff - Fi) / (0.12 * v0w))
Dmax = Delta1.argmax()
Dmin = Delta1.argmin()
Delta = Delta1.mean()
Dstdev = Delta1.std()
total = len(v0w)

outfile = stdout
if argv[-1] != '--stdout':
    outfile = open('Delta-out.txt', 'w')
elementlist = ['H', 'He', 'Li', 'Be', 'B', 'C', 'N', 'O', 'F', 'Ne', 'Na',
               'Mg', 'Al', 'Si', 'P', 'S', 'Cl', 'Ar', 'K', 'Ca', 'Sc', 'Ti',
               'V', 'Cr', 'Mn', 'Fe', 'Co', 'Ni', 'Cu', 'Zn', 'Ga', 'Ge',
               'As', 'Se', 'Br', 'Kr', 'Rb', 'Sr', 'Y', 'Zr', 'Nb', 'Mo',
               'Tc', 'Ru', 'Rh', 'Pd', 'Ag', 'Cd', 'In', 'Sn', 'Sb', 'Te',
               'I', 'Xe', 'Cs', 'Ba', 'Lu', 'Hf', 'Ta', 'W', 'Re', 'Os', 'Ir',
               'Pt', 'Au', 'Hg', 'Tl', 'Pb', 'Bi', 'Po', 'Rn']

outfile.write('--------------------\n')
outfile.write('# Delta-factor of ' + argv[1] + ' with respect to ' + 
    reffile + ' (in meV/atom)\n')
outfile.write('# (%i elements of %i included)\n' % (total, len(elementlist)))
outfile.write('# calculated with calcDelta.py version 2.0 \n')
outfile.write('--------------------\n')

for el in elementlist:
    while True:
        try:
            i = eloverlap.index(el)
            outfile.write(eloverlap[i] + '\t %.3f \n' % Delta1[i])
            break
        except ValueError:
            outfile.write(el + '\t N/A \n')
	    break

outfile.write('--------------------\n')
outfile.write('np.mean  %.3f\n' % Delta)
outfile.write('np.std   %.3f\n' % Dstdev)
outfile.write('np.max   %.3f  (%.2s)\n' % (Delta1[Dmax], eloverlap[Dmax]))
outfile.write('np.min   %.3f  (%.2s)\n' % (Delta1[Dmin], eloverlap[Dmin]))
outfile.write('--------------------\n')

outfile.close()


==> anc/eosfit.py <==
# eosfit.py fits E(V) data to a Birch-Murnaghan equation of state. 
# Current version: 2.0
#
# Copyright (C) 2012 Kurt Lejaeghere <Kurt.Lejaeghere@UGent.be>, Center for
# Molecular Modeling (CMM), Ghent University, Ghent, Belgium
#
# eosfit.py is free software; you can redistribute it and/or modify it under
# the terms of the GNU Lesser General Public License as published by the Free
# Software Foundation; either version 2.1 of the License, or (at your option)
# any later version.
#
# eosfit.py is distributed in the hope that it will be useful, but WITHOUT ANY
# WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS
# FOR A PARTICULAR PURPOSE.  See the GNU Lesser General Public License for 
# more details.
#
# You should have received a copy of the GNU Lesser General Public License
# along with eosfit.py; if not, see <http://www.gnu.org/licenses/>.

# The following code is based on the source code of eos.py from the Atomic 
# Simulation Environment (ASE) <https://wiki.fysik.dtu.dk/ase/>.

# Python and numpy are required to use this script.

import numpy as np
from sys import argv

def BM(energies):

    fitdata = np.polyfit(energies[:,0]**(-2./3.), energies[:,1], 3, full=True)
    ssr = fitdata[1]
    sst = np.sum((energies[:,1] - np.average(energies[:,1]))**2.)
    residuals0 = ssr/sst
    deriv0 = np.poly1d(fitdata[0])
    deriv1 = np.polyder(deriv0, 1)
    deriv2 = np.polyder(deriv1, 1)
    deriv3 = np.polyder(deriv2, 1)

    volume0 = 0
    x = 0
    for x in np.roots(deriv1):
        if x > 0 and deriv2(x) > 0:
            volume0 = x**(-3./2.)
            break

    if volume0 == 0:
        print('Error: No minimum could be found')
        exit()
    
    derivV2 = 4./9. * x**5. * deriv2(x)
    derivV3 = (-20./9. * x**(13./2.) * deriv2(x) -
        8./27. * x**(15./2.) * deriv3(x))
    bulk_modulus0 = derivV2 / x**(3./2.)
    bulk_deriv0 = -1 - x**(-3./2.) * derivV3 / derivV2

    return volume0, bulk_modulus0, bulk_deriv0, residuals0

usage = '''\
Use: python eosfit.py filename
    calculates the Birch-Murnaghan equation of state from a given file, 
    containing in its columns the volumes in A^3/atom and energies in eV/atom,
    respectively
    output is printed in filename.eosout
--help gives an overview of all options
'''

if len(argv) != 2:
    print 'Error: Wrong number of arguments'
    exit()
else:
    if argv[1] == '--help':
        print usage            
        exit()
infile = argv[1]

data = np.loadtxt(infile)
volume, bulk_modulus, bulk_deriv, residuals = BM(data)

echarge = 1.60217733e-19

outstr = '''\
Equation Of State parameters - least squares fit of a Birch Murnaghan curve

%.5f \t %.5f \t %.3f

   V0 \t \t  B0 \t \t  BP
[A^3/at] \t [GPa] \t \t [--] 

1-R^2: %f

''' % (volume, (bulk_modulus * echarge * 1.0e21), bulk_deriv, residuals[0])

outfile = open(infile+'.eosout', 'w')
outfile.write(outstr)

outfile.close()

